The importance of better models in stochastic optimization

Standard stochastic optimization methods are brittle, sensitive to stepsize choices and other algorithmic parameters, and they exhibit instability outside of well-behaved families of objectives. To address these challenges, we investigate models for stochastic minimization and learning problems that exhibit better robustness to problem families and algorithmic parameters. With appropriately accurate models---which we call the aProx family---stochastic methods can be made stable, provably convergent and asymptotically optimal; even modeling that the objective is nonnegative is sufficient for this stability. We extend these results beyond convexity to weakly convex objectives, which include compositions of convex losses with smooth functions common in modern machine learning applications. We highlight the importance of robustness and accurate modeling with a careful experimental evaluation of convergence time and algorithm sensitivity.

==> plots/generate-julia-plots.jl <==
# generate-julia-plots.jl
#
# Generates the matrix completion and Poisson phase retrieval plots in the
# paper.

include("../../../Julia/plotting-tools.jl");

# This plots phase retrieval results from a Poisson data observation experiment,
# where the data is actually drawn from a Poisson with parameter \<a_i, x\>^2.
#
# Gives two plots, one for sample size m = 400, n = 20, the other for m = 800,
# n = 100, and plots the time to getting to error ||x^*|| * sqrt(n / m), which
# is the same as error n / sqrt(m), because x^* is chosen to be N(0,I).
PlotPhaseRetrievalResults();

# Plots matrix completion results to accuracy 1 / 100 in parameter recovery.
m = 400;
n = 500;
filename = "matrix-completion-m400-n500-unreg-noise0.0.txt";
PlotSingleMatrixCompletionResult(filename, m*n / 100, .75, plot_prox = false);

filename = "matrix-completion-m400-n500-unreg-noise0.004.txt";
PlotSingleMatrixCompletionResult(filename, m*n / 100, .75, plot_prox = false);



